Thermal ripples in bilayer graphene

We study thermal fluctuations of a free-standing bilayer graphene subject to vanishing external tension. Within a phenomenological theory, the system is described as a stack of two continuum crystalline membranes, characterized by finite elastic moduli and a nonzero bending rigidity. A nonlinear rotationally-invariant model guided by elasticity theory is developed to describe interlayer interactions. After neglection of in-plane phonon nonlinearities and anharmonic interactions involving interlayer shear and compression modes, an effective theory for soft flexural fluctuations of the bilayer is constructed. The resulting model, neglecting anisotropic interactions, has the same form of a well-known effective theory for out-of-plane fluctuations in a single-layer membrane, but with a strongly wave-vector dependent bare bending rigidity. Focusing on AB-stacked bilayer graphene, parameters governing interlayer interactions in the theory are derived by first-principles calculations. Statistical-mechanical properties of interacting flexural fluctuations are then calculated by a numerical iterative solution of field-theory integral equations within the self-consistent screening approximation (SCSA). The bare bending rigidity in the considered model exhibits a crossover between a long-wavelength regime governed by in-plane elastic stress and a short wavelength region controlled by monolayer curvature stiffness. Interactions between flexural fluctuations drive a further crossover between a harmonic and a strong-coupling regime, characterized by anomalous scale invariance. The overlap and interplay between these two crossover behaviors is analyzed at varying temperatures.

==> anc/data_set_1.txt <==
# Monolayer graphene at T=300K
# Parameters: bending rigidity k=1eV
# elastic moduli lambda = 3.8eV Å^-2, mu = 9.3eV Å^-2
# The UV cutoff in momentum integration is 100 Å^-1
# q[Å^-1]              G0[Å^-4]               b0[Å^-2]               G[Å^-4]                btilde[Å^-2]
1.0000000000000002e-07 2.5851999786435514e+26 4.2076739367513295e+02 1.5878905319961251e+21 2.2264689640887725e+00
1.5293899009051032e-07 4.7252117083193675e+25 4.2076739367513295e+02 4.1134848887908034e+20 2.5925589675921681e+00
2.3390334689905211e-07 8.6367112304223701e+24 4.2076739367513295e+02 1.0656123699506027e+20 3.0188437875582306e+00
3.5772941653531319e-07 1.5786124618791866e+24 4.2076739367513295e+02 2.7605053955052171e+19 3.5152210335490253e+00
5.4710775690578293e-07 2.8853775914404342e+23 4.2076739367513295e+02 7.1511839140144589e+18 4.0932157427578355e+00
8.3674107811854851e-07 5.2738743968079465e+22 4.2076739367513295e+02 1.8525387218896832e+18 4.7662479691206245e+00
1.2797033545469557e-06 9.6395533242570344e+21 4.2076739367513295e+02 4.7990651019643290e+17 5.5499443795158596e+00
1.9571653865984966e-06 1.7619112875997942e+21 4.2076739367513295e+02 1.2432142755510283e+17 6.4625010728061589e+00
2.9932689766647721e-06 3.2204099930230247e+20 4.2076739367513295e+02 3.2205892227019848e+16 7.5251060663391662e+00
4.5778753436036540e-06 5.8862444415636603e+19 4.2076739367513295e+02 8.3430468431033830e+15 8.7624312383418737e+00
7.0013563181099065e-06 1.0758839309560963e+19 4.2076739367513295e+02 2.1612948980539452e+15 1.0203205174374501e+01
1.0707803645555426e-05 1.9664936520747843e+18 4.2076739367513295e+02 5.5989085449200100e+14 1.1880880191061429e+01
1.6376406756387314e-05 3.5943443083250470e+17 4.2076739367513295e+02 1.4504164503183203e+14 1.3834409015612581e+01
2.5045911106332851e-05 6.5697191512202016e+16 4.2076739367513295e+02 3.7573534907952938e+13 1.6109149193921798e+01
3.8304963504992416e-05 1.2008089938947016e+16 4.2076739367513295e+02 9.7335526711814043e+12 1.8757916114884914e+01
5.8583224339073927e-05 2.1948308696736190e+15 4.2076739367513295e+02 2.5215099606258237e+12 2.1842209107859581e+01
8.9596591666637695e-05 4.0116975896790088e+14 4.2076739367513295e+02 6.5320566324800671e+11 2.5433638873518575e+01
1.3702812245047397e-04 7.3325547646546422e+13 4.2076739367513295e+02 1.6921508675949258e+11 2.9615588764631170e+01
2.0956942661574270e-04 1.3402395912140900e+13 4.2076739367513295e+02 4.3835702367279121e+10 3.4485147645408340e+01
3.2051336460459052e-04 2.4496812086780244e+12 4.2076739367513295e+02 1.1355762634383556e+10 4.0155355738911808e+01
4.9018990293137586e-04 4.4775113819120685e+11 4.2076739367513295e+02 2.9417342086671433e+09 4.6757808250022208e+01
7.4969148706889891e-04 8.1839661847147583e+10 4.2076739367513295e+02 7.6205778652130592e+08 5.4445658420059985e+01
1.1465705891177025e-03 1.4958600168639387e+10 4.2076739367513295e+02 1.9740884088517490e+08 6.3397042907678269e+01
1.7535534796714286e-03 2.7341232106156006e+09 4.2076739367513295e+02 5.1136704924235068e+07 7.3818896405446708e+01
2.6818669825064844e-03 4.9974126232073200e+08 4.2076739367513295e+02 1.3245603493007867e+07 8.5950965635764859e+01
4.1016202786162597e-03 9.1342382924172670e+07 4.2076739367513295e+02 3.4304606811079634e+06 1.0006946673598348e+02
6.2729766314632814e-03 1.6695501347077912e+07 4.2076739367513295e+02 8.8819570144896570e+05 1.1648893127779242e+02
9.5938271087736542e-03 3.0515928784305346e+06 4.2076739367513295e+02 2.2982724161681527e+05 1.3555879742300178e+02
1.4672702291188030e-02 5.5776816174003680e+05 4.2076739367513295e+02 5.9394115122486532e+04 1.5764700808659447e+02
2.2440282703130136e-02 1.0194850186269429e+05 4.2076739367513295e+02 1.5309151574249607e+04 1.8309446006757574e+02
3.4319941739622696e-02 1.8634080869054607e+04 4.2076739367513295e+02 3.9253379516883706e+03 2.1211007383313415e+02
5.2488572296230454e-02 3.4059251827174480e+03 4.2076739367513295e+02 9.9625466442230254e+02 2.4456112816036384e+02
8.0275492382782226e-02 6.2253278988036357e+02 4.2076739367513295e+02 2.4814767438223720e+02 2.7962566596051460e+02
1.2277252734041165e-01 1.1378613847501522e+02 4.2076739367513295e+02 5.9879185058488289e+01 3.1539083756082357e+02
1.8776706342302121e-01 2.0797756390540496e+01 4.2076739367513295e+02 1.3783407930683959e+01 3.4877588735919358e+02
2.8716905052177660e-01 3.8014003874052298e+00 4.2076739367513295e+02 2.9914043640615566e+00 3.7636833456598310e+02
4.3919344572051239e-01 6.9481749059899889e-01 4.2076739367513295e+02 6.1183799740186495e-01 3.9608907965516818e+02
6.7169802042866511e-01 1.2699828906257915e-01 4.2076739367513295e+02 1.1931141962497557e-01 4.0824330269859928e+02
1.0272881689015516e+00 2.3212664682516763e-02 4.2076739367513295e+02 2.2549950451935863e-02 4.1483227045079553e+02
1.5711241508373288e+00 4.2427957544959819e-03 4.2076739367513295e+02 4.1881766174636107e-03 4.1807917073459510e+02
2.4028614093587159e+00 7.7549544873783147e-04 4.2076739367513295e+02 7.7110838522879825e-04 4.1958230957825759e+02
3.6749119727478230e+00 1.4174455378291754e-04 4.2076739367513295e+02 1.4139707191593138e-04 4.2025283874131651e+02
5.6203732578357686e+00 2.5907977357982761e-05 4.2076739367513295e+02 2.5880663149367064e-05 4.2054585786967715e+02
8.5957420998511367e+00 4.7354432524421988e-06 4.2076739367513295e+02 4.7333064746831063e-06 4.2067251970090962e+02
1.3146241158297151e+01 8.6554123802300393e-07 4.2076739367513295e+02 8.6537487733122793e-07 4.2072696872083100e+02
2.0105728462362666e+01 1.5820306458788851e-07 4.2076739367513295e+02 1.5819021992410110e-07 4.2075031488018902e+02
3.0749498060677745e+01 2.8916253259251927e-08 4.2076739367513295e+02 2.8915280605547270e-08 4.2076031752942953e+02
4.7027971791901585e+01 5.2852939652675390e-09 4.2076739367513295e+02 5.2852240397505309e-09 4.2076461036204608e+02
7.1924105118584350e+01 9.6604259372212030e-10 4.2076739367513295e+02 9.6603833923731378e-10 4.2076646715999578e+02
1.1000000000000001e+02 1.7657263702230392e-10 4.2076739367513295e+02 1.7657253391142684e-10 4.2076727082043124e+02


==> anc/data_set_2.txt <==
# Bilayer graphene at T=10, 300, 1500K
# Parameters: bending rigidity k=1eV
# elastic moduli lambda = 3.8eV Å^-2, mu = 9.3eV Å^-2
# Interlayer distance l = 3.2515Å Interlayer shear g2 = 0.11eV Å^-2
# The UV cutoff in momentum integration is 100 Å^-1
# q[Å^-1]              G0[Å^-4],T=10K         b0[Å^-2],T=10K         G[Å^-4],T=10K          b[Å^-2],T=10K          G0[Å^-4],T=300K        b0[Å^-2],T=300K        G[Å^-4],T=300K        b[Å^-2],T=300K         G0[Å^-4],T=1500K       b0[Å^-2],T=1500K       G[Å^-4],T=1500K        b[Å^-2],T=1500K                
1.0000000000000002e-07 7.1567051842771847e+22 2.5246043620507979e+04 6.8261499367968596e+19 1.2047750525990505e+03 2.1470115552831556e+24 8.4153478735026590e+02 5.2185312413801244e+20 2.0613948257145150e+01 1.0735057776415776e+25 1.6830695747005319e+02 1.4484980187182376e+21 2.6756047051333285e+00
1.5293899009051032e-07 1.3080979192936357e+22 2.5246043620507979e+04 1.7683373285293492e+19 1.4028716144810896e+03 3.9242937578809076e+23 8.4153478735026590e+02 1.3518784100356329e+20 2.4003422941030827e+01 1.9621468789404535e+24 1.6830695747005319e+02 3.7523837951286077e+20 3.1155444246126374e+00
2.3390334689905211e-07 2.3909328698519480e+21 2.5246043620507979e+04 4.5809370855265674e+18 1.6335402674757706e+03 7.1727986095558436e+22 8.4153478735026590e+02 3.5020873415432901e+19 2.7950216170501040e+01 3.5863993047779217e+23 1.6830695747005319e+02 9.7206788899292398e+19 3.6278217864602369e+00
3.5772941653531319e-07 4.3701315506098884e+20 2.5246043620507979e+04 1.1867066437649784e+18 1.9021363979220516e+03 1.3110394651829665e+22 8.4153478735026590e+02 9.0722770910802094e+18 3.2545965512593135e+01 6.5551973259148314e+22 1.6830695747005319e+02 2.5181751855094989e+19 4.2243309929496231e+00
5.4710775690578293e-07 7.9876980288458506e+19 2.5246043620507979e+04 3.0741995627793254e+17 2.2148955497443944e+03 2.3963094086537550e+21 8.4153478735026590e+02 2.3502043312421381e+18 3.7897375781770862e+01 1.1981547043268774e+22 1.6830695747005319e+02 6.5234190572605471e+18 4.9189219474736641e+00
8.3674107811854851e-07 1.4599862515951231e+19 2.5246043620507979e+04 7.9637925784692624e+16 2.5790773552592218e+03 4.3799587547853698e+20 8.4153478735026590e+02 6.0882839698303744e+17 4.4128695897318565e+01 2.1899793773926844e+21 1.6830695747005319e+02 1.6899140043276526e+18 5.7277218076186296e+00
1.2797033545469557e-06 2.6685533784077855e+18 2.5246043620507979e+04 2.0630325135725592e+16 3.0031321825505570e+03 8.0056601352233566e+19 8.4153478735026590e+02 1.5771902919996394e+17 5.1384602038085795e+01 4.0028300676116775e+20 1.6830695747005319e+02 4.3777797428617350e+17 6.6695093579881783e+00
1.9571653865984966e-06 4.8775645216483565e+17 2.5246043620507979e+04 5.3442698643914130e+15 3.4968926045637163e+03 1.4632693564945070e+19 8.4153478735026590e+02 4.0857623808949568e+16 5.9833552566831749e+01 7.3163467824725336e+19 1.6830695747005319e+02 1.1340785999628410e+17 7.7661508663768819e+00
2.9932689766647721e-06 8.9151807602160880e+16 2.5246043620507979e+04 1.3844024627623352e+15 4.0717895912123172e+03 2.6745542280648269e+18 8.4153478735026590e+02 1.0584289482092728e+16 6.9671688801343834e+01 1.3372771140324131e+19 1.6830695747005319e+02 2.9378680315337976e+16 9.0431073564481466e+00
4.5778753436036540e-06 1.6295109621290934e+16 2.5246043620507979e+04 3.5860662380028450e+14 4.7410887080523635e+03 4.8885328863872800e+17 8.4153478735026590e+02 2.7418861692600815e+15 8.1127361926546016e+01 2.4442664431936399e+18 1.6830695747005319e+02 7.6106394312592220e+15 1.0530024716178968e+01
7.0013563181099065e-06 2.9784096276581815e+15 2.5246043620507979e+04 9.2882812462651562e+13 5.5201264547138135e+03 8.9352288829745440e+16 8.4153478735026590e+02 7.1028914539388725e+14 9.4466367457447419e+01 4.4676144414872717e+17 1.6830695747005319e+02 1.9715574129805900e+15 1.2261419358103755e+01
1.0707803645555426e-05 5.4439181258363062e+14 2.5246043620507979e+04 2.4052989893342102e+13 6.4264940207600184e+03 1.6331754377508918e+16 8.4153478735026590e+02 1.8399951066668712e+14 1.0999794865905373e+02 8.1658771887544576e+16 1.6830695747005319e+02 5.1073595633688362e+14 1.4277472922554242e+01
1.6376406756387314e-05 9.9503597634560797e+13 2.5246043620507979e+04 6.2262359423148086e+12 7.4800371771513810e+03 2.9851079290368240e+15 8.4153478735026590e+02 4.7663823615362141e+13 1.2808155931023742e+02 1.4925539645184118e+16 1.6830695747005319e+02 1.3230633802745856e+14 1.6624948407253967e+01
2.5045911106332851e-05 1.8187209778001223e+13 2.5246043620507979e+04 1.6103081626830725e+12 8.7023686841010840e+03 5.4561629334003675e+14 8.4153478735026590e+02 1.2346418630459395e+13 1.4913418546461722e+02 2.7280814667001830e+15 1.6830695747005319e+02 3.4273526086657250e+13 1.9358234362136781e+01
3.8304963504992416e-05 3.3242493311246265e+12 2.5246043620507979e+04 4.1573571073110400e+11 1.0115232951112665e+04 9.9727479933738797e+13 8.4153478735026590e+02 3.1977893310237681e+12 1.7363753666328523e+02 4.9863739966869394e+14 1.6830695747005319e+02 8.8781758265477148e+12 2.2540504591496102e+01
5.8583224339073927e-05 6.0760539453239014e+11 2.5246043620507979e+04 1.0694130661701987e+11 1.1736403129901848e+04 1.8228161835971707e+13 8.4153478735026590e+02 8.2806821111895215e+11 2.0214324558433657e+02 9.1140809179858516e+13 1.6830695747005319e+02 2.2996420313531606e+12 2.6244933966600669e+01
8.9596591666637695e-05 1.1105825912231393e+11 2.5246043620507979e+04 2.7311204716580841e+10 1.3570835722310700e+04 3.3317477736694185e+12 8.4153478735026590e+02 2.1433142344109189e+11 2.3527154105123165e+02 1.6658738868347090e+13 1.6830695747005319e+02 5.9557391710817603e+11 3.0555789965067092e+01
1.3702812245047397e-04 2.0299387352655827e+10 2.5246043620507979e+04 6.8799799682666454e+09 1.5594307767218812e+04 6.0898162057967480e+11 8.4153478735026590e+02 5.5423351384862602e+10 2.7369296672854091e+02 3.0449081028983735e+12 1.6830695747005319e+02 1.5419881535645615e+11 3.5568942862932460e+01
2.0956942661574270e-04 3.7104075672507052e+09 2.5246043620507979e+04 1.6915061850889988e+09 1.7729666643596025e+04 1.1131222701752116e+11 8.4153478735026590e+02 1.4303585025904165e+10 3.1807075305101603e+02 5.5656113508760571e+11 1.6830695747005319e+02 3.9898078562916473e+10 4.1390710865033022e+01
3.2051336460459052e-04 6.7822809968710935e+08 2.5246043620507979e+04 4.0000399021302342e+08 1.9827789171612534e+04 2.0346842990613281e+10 8.4153478735026590e+02 3.6767362013821402e+09 3.6891983679366996e+02 1.0173421495306639e+11 1.6830695747005319e+02 1.0309821782775520e+10 4.8132631274967906e+01
4.9018990293137586e-04 1.2398414007290933e+08 2.5246043620507979e+04 8.9659738080809101e+07 2.1684893033663822e+04 3.7195242021872797e+09 8.4153478735026590e+02 9.3770377788229001e+08 4.2630921599078067e+02 1.8597621010936398e+10 1.6830695747005319e+02 2.6569281571275649e+09 5.5897181657225282e+01
7.4969148706889891e-04 2.2669456901674699e+07 2.5246043620507979e+04 1.8916317294807687e+07 2.3121651657177863e+04 6.8008370705024099e+08 8.4153478735026590e+02 2.3564438850349054e+08 4.8932664269160335e+02 3.4004185352512045e+09 1.6830695747005319e+02 6.8104082798832905e+08 6.4745319408643326e+01
1.1465705891177025e-03 4.1468075004992788e+06 2.5246043620507979e+04 3.7790298355363975e+06 2.4079060975052736e+04 1.2440422501497836e+08 8.4153478735026590e+02 5.7712245660393648e+07 5.5534192452659181e+02 6.2202112507489169e+08 1.6830695747005319e+02 1.7277773834054407e+08 7.4632675442246907e+01
1.7535534796714286e-03 7.5936108827269613e+05 2.5246043620507979e+04 7.2611388338730752e+05 2.4633420085786864e+04 2.2780832648180887e+07 8.4153478735026590e+02 1.3579732490239697e+07 6.1951803724400418e+02 1.1390416324090442e+08 1.6830695747005319e+02 4.3026179650916427e+07 8.5306498986814162e+01
2.6818669825064844e-03 1.3939840821351399e+05 2.5246043620507979e+04 1.3652143824599683e+05 2.4920401204242738e+04 4.1819522464054194e+06 8.4153478735026590e+02 3.0315178553714962e+06 6.7558795118362661e+02 2.0909761232027095e+07 1.6830695747005319e+02 1.0394760266512638e+07 9.6193201003995554e+01
4.1016202786162597e-03 2.5736835546006718e+04 2.5246043620507979e+04 2.5488822773276654e+04 2.5058162778769030e+04 7.7210506638020161e+05 8.4153478735026590e+02 6.4072503711352043e+05 7.1847530498103788e+02 3.8605253319010073e+06 1.6830695747005319e+02 2.4073802967170067e+06 1.0639311866700788e+02
6.2729766314632814e-03 4.8142661273558224e+03 2.5246043620507979e+04 4.7919194698798028e+03 2.5121675449520561e+04 1.4442798382067468e+05 8.4153478735026590e+02 1.3011510858116638e+05 7.4701598244290744e+02 7.2213991910337331e+05 1.6830695747005319e+02 5.3258639659955807e+05 1.1494540577337254e+02
9.5938271087736542e-03 9.2695769061579529e+02 2.5246043620507979e+04 9.2470560991861555e+02 2.5150762293057240e+04 2.7808730718473860e+04 8.4153478735026590e+02 2.6191620204154202e+04 7.6394816615340244e+02 1.3904365359236926e+05 1.6830695747005319e+02 1.1436710297655396e+05 1.2130828353541311e+02
1.4672702291188030e-02 1.8946347222404319e+02 2.5246043620507979e+04 1.8918379422125537e+02 2.5164585578663424e+04 5.6839041667212960e+03 8.4153478735026590e+02 5.4704518262422234e+03 7.7345217460515983e+02 2.8419520833606475e+04 1.6830695747005319e+02 2.4850192374534287e+04 1.2563170640341596e+02
2.2440282703130136e-02 4.3132944734386484e+01 2.5246043620507979e+04 4.3084918624226745e+01 2.5171943066370812e+04 1.2939883420315946e+03 8.4153478735026590e+02 1.2563182461619949e+03 7.7903418804207979e+02 6.4699417101579711e+03 1.6830695747005319e+02 5.8106562839552444e+03 1.2854719907180484e+02
3.4319941739622696e-02 1.1457771739039996e+01 2.5246043620507979e+04 1.1445405085681546e+01 2.5176887739262664e+04 3.4373315217119989e+02 8.4153478735026590e+02 3.3395804746784466e+02 7.8297736506822775e+02 1.7186657608559992e+03 1.6830695747005319e+02 1.5456846233833351e+03 1.3077455354334973e+02
5.2488572296230454e-02 3.5635863782130244e+00 2.5246043620507979e+04 3.5589582091633138e+00 2.5181467169735501e+04 1.0690759134639073e+02 8.4153478735026590e+02 1.0326333952384735e+02 7.8668744302795596e+02 5.3453795673195361e+02 1.6830695747005319e+02 4.7089425200165709e+02 1.3292003239158947e+02
8.0275492382782226e-02 1.2264946658985569e+00 2.5246043620507979e+04 1.2243483873408558e+00 2.5186971345740087e+04 3.6794839976956709e+01 8.4153478735026590e+02 3.5123162153716407e+01 7.9114290101670952e+02 1.8397419988478350e+02 1.6830695747005319e+02 1.5561385360104188e+02 1.3547754285830905e+02
1.2277252734041165e-01 4.2740871406677389e-01 2.5246043620507979e+04 4.2642018211487842e-01 2.5194361946259331e+04 1.2822261422003217e+01 8.4153478735026590e+02 1.2061476394216136e+01 7.9710695582899268e+02 6.4111307110016071e+01 1.6830695747005319e+02 5.1596012209829532e+01 1.3886046678741477e+02
1.8776706342302121e-01 1.3755414493062595e-01 2.5246043620507979e+04 1.3719140863464849e-01 2.5204083364478156e+04 4.1266243479187787e+00 8.4153478735026590e+02 3.8478917068420806e+00 8.0497540876866219e+02 2.0633121739593893e+01 1.6830695747005319e+02 1.6083285085441165e+01 1.4332898464605421e+02
2.8716905052177660e-01 3.8177903063369351e-02 2.5246043620507979e+04 3.8087655094025799e-02 2.5215455615729097e+04 1.1453370919010806e+00 8.4153478735026590e+02 1.0746226362809419e+00 8.1431730830645347e+02 5.7266854595054024e+00 1.6830695747005319e+02 4.5266148452371970e+00 1.4878536992267047e+02
4.3919344572051239e-01 9.0205439814116384e-03 2.5246043620507979e+04 9.0057806855589149e-03 2.5226491397812460e+04 2.7061631944234921e-01 8.4153478735026590e+02 2.5862160148893026e-01 8.2365310895899438e+02 1.3530815972117456e+00 1.6830695747005319e+02 1.1319248400091311e+00 1.5459858828067263e+02
6.7169802042866511e-01 1.8870711177230888e-03 2.5246043620507979e+04 1.8853281251375994e-03 2.5235082999436185e+04 5.6612133531692664e-02 8.4153478735026590e+02 5.5142366730629708e-02 8.3122031985923513e+02 2.8306066765846327e-01 1.6830695747005319e+02 2.5320712440592386e-01 1.5978631989783364e+02
1.0272881689015516e+00 3.6772968922581993e-04 2.5246043620507979e+04 3.6756137549571479e-04 2.5240519606540791e+04 1.1031890676774597e-02 8.4153478735026590e+02 1.0885963956484052e-02 8.3621208079264943e+02 5.5159453383872979e-02 1.6830695747005319e+02 5.1944103518043204e-02 1.6360175014228074e+02
1.5711241508373288e+00 6.9172583226550626e-05 2.5246043620507979e+04 6.9157993229253999e-05 2.5243453512773587e+04 2.0751774967965190e-03 8.4153478735026590e+02 2.0623071377944028e-03 8.3899826534502142e+02 1.0375887483982594e-02 1.6830695747005319e+02 1.0076095395303264e-02 1.6594821822028126e+02
2.4028614093587159e+00 1.2802984037160210e-05 2.5246043620507979e+04 1.2801786005777390e-05 2.5244880598140957e+04 3.8408952111480631e-04 8.4153478735026590e+02 3.8302235223358340e-04 8.4038464052614177e+02 1.9204476055740313e-03 1.6830695747005319e+02 1.8947488785719174e-03 1.6720195447219018e+02
3.6749119727478230e+00 2.3528278272516802e-06 2.5246043620507979e+04 2.3527320194644423e-06 2.5245533840130865e+04 7.0584834817550402e-05 8.4153478735026590e+02 7.0499051033663329e-05 8.4102791958361718e+02 3.5292417408775193e-04 1.6830695747005319e+02 3.5082014764096847e-04 1.6781064604344067e+02
5.6203732578357686e+00 4.3104913010422010e-07 2.5246043620507979e+04 4.3104156741804035e-07 2.5245823088281795e+04 1.2931473903126604e-05 8.4153478735026590e+02 1.2924684646278242e-05 8.4131488780564712e+02 6.4657369515633005e-05 1.6830695747005319e+02 6.4489241535361101e-05 1.6808940512026962e+02
8.5957420998511367e+00 7.8865348989380729e-08 2.5246043620507979e+04 7.8864756282438001e-08 2.5245948951958166e+04 2.3659604696814219e-06 8.4153478735026590e+02 2.3654276828719248e-06 8.4144025262211176e+02 1.1829802348407106e-05 1.6830695747005319e+02 1.1816544217173493e-05 1.6821292846849391e+02
1.3146241158297151e+01 1.4421097904828753e-08 2.5246043620507979e+04 1.4421051722322945e-08 2.5246003237938512e+04 4.3263293714486264e-07 8.4153478735026590e+02 4.3259139705252485e-07 8.4149443245840382e+02 2.1631646857243127e-06 1.6830695747005319e+02 2.1621284962514388e-06 1.6826670810964822e+02
2.0105728462362666e+01 2.6363590470582048e-09 2.5246043620507979e+04 2.6363554800794064e-09 2.5246026550334500e+04 7.9090771411746150e-08 8.4153478735026590e+02 7.9087562016514667e-08 8.4151772280095315e+02 3.9545385705873070e-07 1.6830695747005319e+02 3.9537370759270133e-07 1.6828991455496180e+02
3.0749498060677745e+01 4.8190952247420214e-10 2.5246043620507979e+04 4.8190925232615039e-10 2.5246036546111995e+04 1.4457285674226065e-08 8.4153478735026590e+02 1.4457042572909961e-08 8.4152771407803766e+02 7.2286428371130312e-08 1.6830695747005319e+02 7.2280353934444093e-08 1.6829988854984762e+02
4.7027971791901585e+01 8.8086042184608469e-11 2.5246043620507979e+04 8.8086022761988926e-11 2.5246040837523935e+04 2.6425812655382542e-09 8.4153478735026590e+02 2.6425637863037010e-09 8.4153200458624258e+02 1.3212906327691268e-08 1.6830695747005319e+02 1.3212469456104688e-08 1.6830417556159205e+02
7.1924105118584350e+01 1.6100538714949757e-11 2.5246043620507979e+04 1.6100537533184878e-11 2.5246042694064497e+04 4.8301616144849273e-10 8.4153478735026590e+02 4.8301509789768929e-10 8.4153386094804671e+02 2.4150808072424635e-09 1.6830695747005319e+02 2.4150542221307399e-09 1.6830603122881317e+02
1.1000000000000001e+02 2.9428639070519697e-12 2.5246043620507979e+04 2.9428638784104318e-12 2.5246043497655210e+04 8.8285917211559094e-11 8.4153478735026590e+02 8.8285891434314721e-11 8.4153466449835037e+02 4.4142958605779542e-10 1.6830695747005319e+02 4.4142894164111142e-10 1.6830683462166712e+02


==> anc/data_set_3.txt <==
# Monolayer graphene at T=300K
# Parameters: bending rigidity k=1eV
# Elastic moduli lambda = 3.8eV Å^-2, mu = 9.3eV Å^-2
# The UV cutoff in momentum integration is 100 Å^-1
# q[Å^-1]              G0[Å^-4]               b0[Å^-2]               G[Å^-4]                btilde[Å^-2]
1.0000000000000002e-07 2.5851999786435514e+26 4.2076739367513295e+02 1.5877491161603331e+21 2.2268655909634054e+00
2.3390334689905211e-07 8.6367112304223701e+24 4.2076739367513295e+02 1.0655174676454857e+20 3.0193815693343913e+00
5.4710775690578293e-07 2.8853775914404342e+23 4.2076739367513295e+02 7.1505470368522383e+18 4.0939449143261708e+00
1.2797033545469557e-06 9.6395533242570344e+21 4.2076739367513295e+02 4.7986377010458822e+17 5.5509330552430027e+00
2.9932689766647772e-06 3.2204099930230030e+20 4.2076739367513295e+02 3.2203023969356756e+16 7.5264465962795954e+00
7.0013563181099192e-06 1.0758839309560883e+19 4.2076739367513295e+02 2.1611024057536460e+15 1.0205022768297271e+01
1.6376406756387341e-05 3.5943443083250227e+17 4.2076739367513295e+02 1.4502872516125650e+14 1.3836873370674390e+01
3.8304963504992551e-05 1.2008089938946846e+16 4.2076739367513295e+02 9.7326851137119492e+12 1.8761257003034704e+01
8.9596591666638007e-05 4.0116975896789525e+14 4.2076739367513295e+02 6.5314730831775745e+11 2.5438166191655974e+01
2.0956942661574346e-04 1.3402395912140707e+13 4.2076739367513295e+02 4.3831752802712807e+10 3.4491273776632198e+01
4.9018990293137673e-04 4.4775113819120361e+11 4.2076739367513295e+02 2.9414612058835897e+09 4.6766057441875745e+01
1.1465705891177045e-03 1.4958600168639284e+10 4.2076739367513295e+02 1.9738874792474285e+08 6.3407986222365331e+01
2.6818669825064891e-03 4.9974126232072854e+08 4.2076739367513295e+02 1.3243897618622709e+07 8.5964906728028510e+01
6.2729766314632927e-03 1.6695501347077791e+07 4.2076739367513295e+02 8.8802044616969349e+05 1.1650525028936539e+02
1.4672702291188082e-02 5.5776816174002888e+05 4.2076739367513295e+02 5.9375200457971674e+04 1.5766560672976323e+02
3.4319941739622814e-02 1.8634080869054349e+04 4.2076739367513295e+02 3.9239508776285852e+03 2.1214800967263255e+02
8.0275492382782504e-02 6.2253278988035504e+02 4.2076739367513295e+02 2.4815201909162721e+02 2.7973490670886804e+02
1.8776706342302188e-01 2.0797756390540201e+01 4.2076739367513295e+02 1.3787075154366940e+01 3.4888249565125375e+02
4.3919344572051394e-01 6.9481749059898901e-01 4.2076739367513295e+02 6.1188051006547495e-01 3.9610345910116337e+02
1.0272881689015554e+00 2.3212664682516423e-02 4.2076739367513295e+02 2.2549854593779856e-02 4.1482768115097781e+02
2.4028614093587248e+00 7.7549544873781997e-04 4.2076739367513295e+02 7.7110710763855859e-04 4.1958137725567508e+02
5.6203732578357890e+00 2.5907977357982389e-05 4.2076739367513295e+02 2.5880659414070310e-05 4.2054578370372644e+02
1.3146241158297197e+01 8.6554123802299165e-07 4.2076739367513295e+02 8.6537487013621773e-07 4.2072696461004625e+02
3.0749498060677851e+01 2.8916253259251527e-08 4.2076739367513295e+02 2.8915280593973742e-08 4.2076031733409940e+02
7.1924105118584592e+01 9.6604259372210706e-10 4.2076739367513295e+02 9.6603833922089342e-10 4.2076646715180686e+02
1.6823288909956148e+02 3.2273831762306908e-11 4.2076739367513295e+02 3.2273831612632732e-11 4.2076739269945011e+02


==> anc/data_set_4.txt <==
# Bilayer graphene at T=10, 300, 1500K
# Parameters: bending rigidity k=1eV
# elastic moduli lambda = 3.8eV Å^-2, mu = 9.3eV Å^-2
# Interlayer distance l = 3.2515Å Interlayer shear g2 = 0.11eV Å^-2
# The UV cutoff in momentum integration is 100 Å^-1
# q[Å^-1]              G0[Å^-4],T=10K         b0[Å^-2],T=10K         G[Å^-4],T=10K          b[Å^-2],T=10K          G0[Å^-4],T=300K        b0[Å^-2],T=300K        G[Å^-4],T=300K        b[Å^-2],T=300K         G0[Å^-4],T=1500K       b0[Å^-2],T=1500K       G[Å^-4], T=1500K       b[Å^-2],T=1500K            
1.0000000000000002e-07 7.1567051842771847e+22 2.5246043620507979e+04 6.8254181532009161e+19 1.2050329288689518e+03 2.1470115552831556e+24 8.4153478735026590e+02 5.2167972430814006e+20 2.0627653630403938e+01 1.0735057776415776e+25 1.6830695747005319e+02 1.4477251173996296e+21 2.6784623111081736e+00
2.3390334689905211e-07 2.3909328698519480e+21 2.5246043620507979e+04 4.5804449167271506e+18 1.6338897378531656e+03 7.1727986095558436e+22 8.4153478735026590e+02 3.5009236152233779e+19 2.7968798936308886e+01 3.5863993047779217e+23 1.6830695747005319e+02 9.7154919935972164e+19 3.6316963694535751e+00
5.4710775690578293e-07 7.9876980288458506e+19 2.5246043620507979e+04 3.0738661363855328e+17 2.2153683502282274e+03 2.3963094086537550e+21 8.4153478735026590e+02 2.3494231842102779e+18 3.7922570366974462e+01 1.1981547043268774e+22 1.6830695747005319e+02 6.5199380215200502e+18 4.9241753825250107e+00
1.2797033545469557e-06 2.6685533784077855e+18 2.5246043620507979e+04 2.0628013212913700e+16 3.0037684270514228e+03 8.0056601352233566e+19 8.4153478735026590e+02 1.5766655954643872e+17 5.1418755512257391e+01 4.0028300676116775e+20 1.6830695747005319e+02 4.3754431997713459e+17 6.6766320832795198e+00
2.9932689766647772e-06 8.9151807602160288e+16 2.5246043620507979e+04 1.3842310705025768e+15 4.0726323179627402e+03 2.6745542280648090e+18 8.4153478735026590e+02 1.0580756554201762e+16 6.9717961012924391e+01 1.3372771140324043e+19 1.6830695747005319e+02 2.9362988351966440e+16 9.0527632413144588e+00
7.0013563181099192e-06 2.9784096276581595e+15 2.5246043620507979e+04 9.2868137894595812e+13 5.5211984578137908e+03 8.9352288829744800e+16 8.4153478735026590e+02 7.1004931930611950e+14 9.4528945618492529e+01 4.4676144414872390e+17 1.6830695747005319e+02 1.9705015125323960e+15 1.2274503548274424e+01
1.6376406756387341e-05 9.9503597634560141e+13 2.5246043620507979e+04 6.2247437677081885e+12 7.4813063927808162e+03 2.9851079290368045e+15 8.4153478735026590e+02 4.7647138427171953e+13 1.2816575065353121e+02 1.4925539645184020e+16 1.6830695747005319e+02 1.3223483308005834e+14 1.6642653729957363e+01
3.8304963504992551e-05 3.3242493311245801e+12 2.5246043620507979e+04 4.1558504041392505e+11 1.0116813158275394e+04 9.9727479933737406e+13 8.4153478735026590e+02 3.1965566323889766e+12 1.7374942397388375e+02 4.9863739966868694e+14 1.6830695747005319e+02 8.8732428361214023e+12 2.2564373596760042e+01
8.9596591666638007e-05 1.1105825912231238e+11 2.5246043620507979e+04 2.7302439744235188e+10 1.3574339070715081e+04 3.3317477736693716e+12 8.4153478735026590e+02 2.1423143286115234e+11 2.3541775144323026e+02 1.6658738868346855e+13 1.6830695747005319e+02 5.9521872930650146e+11 3.0587720536210071e+01
2.0956942661574346e-04 3.7104075672506509e+09 2.5246043620507979e+04 1.6917250293027399e+09 1.7737887517474835e+04 1.1131222701751953e+11 8.4153478735026590e+02 1.4295417694095774e+10 3.1826758205479712e+02 5.5656113508759766e+11 1.6830695747005319e+02 3.9871047475553047e+10 4.1433202184234325e+01
4.9018990293137673e-04 1.2398414007290843e+08 2.5246043620507979e+04 8.9681805130589679e+07 2.1690806546514235e+04 3.7195242021872530e+09 8.4153478735026590e+02 9.3728148344997704e+08 4.2663011428628795e+02 1.8597621010936260e+10 1.6830695747005319e+02 2.6549942092269378e+09 5.5956169820381874e+01
1.1465705891177045e-03 4.1468075004992504e+06 2.5246043620507979e+04 3.7792624882741394e+06 2.4080404572214306e+04 1.2440422501497751e+08 8.4153478735026590e+02 5.7719701258612044e+07 5.5588574780147667e+02 6.2202112507488751e+08 1.6830695747005319e+02 1.7270697247401780e+08 7.4726402355220102e+01
2.6818669825064891e-03 1.3939840821351300e+05 2.5246043620507979e+04 1.3652320534715685e+05 2.4921052912266216e+04 4.1819522464053901e+06 8.4153478735026590e+02 3.0325112113849474e+06 6.7609953634266037e+02 2.0909761232026946e+07 1.6830695747005319e+02 1.0397586727284374e+07 9.6327939908122318e+01
6.2729766314632927e-03 4.8142661273557878e+03 2.5246043620507979e+04 4.7919390255121843e+03 2.5122189243147535e+04 1.4442798382067363e+05 8.4153478735026590e+02 1.3012620085495253e+05 7.4733471311483981e+02 7.2213991910336807e+05 1.6830695747005319e+02 5.3268843157444522e+05 1.1505069089623305e+02
1.4672702291188082e-02 1.8946347222404074e+02 2.5246043620507979e+04 1.8918334787468675e+02 2.5164958410929037e+04 5.6839041667212232e+03 8.4153478735026590e+02 5.4700083735268090e+03 7.7367562367628136e+02 2.8419520833606111e+04 1.6830695747005319e+02 2.4843004199805051e+04 1.2569293137925585e+02
3.4319941739622814e-02 1.1457771739039881e+01 2.5246043620507979e+04 1.1445386165991241e+01 2.5177309637285500e+04 3.4373315217119642e+02 8.4153478735026590e+02 3.3393900227024187e+02 7.8325428776302113e+02 1.7186657608559819e+03 1.6830695747005319e+02 1.5453125244552957e+03 1.3086687407166872e+02
8.0275492382782504e-02 1.2264946658985469e+00 2.5246043620507979e+04 1.2243560353502032e+00 2.5187459270133309e+04 3.6794839976956411e+01 8.4153478735026590e+02 3.5127490453350084e+01 7.9148178117496184e+02 1.8397419988478200e+02 1.6830695747005319e+02 1.5564592062024965e+02 1.3560838274060936e+02
1.8776706342302188e-01 1.3755414493062459e-01 2.5246043620507979e+04 1.3719312899339772e-01 2.5204421928519878e+04 4.1266243479187388e+00 8.4153478735026590e+02 3.8488979465092172e+00 8.0521982021140082e+02 2.0633121739593687e+01 1.6830695747005319e+02 1.6090794437231938e+01 1.4342893041471706e+02
4.3919344572051394e-01 9.0205439814115256e-03 2.5246043620507979e+04 9.0057947708940163e-03 2.5226512753454313e+04 2.7061631944234582e-01 8.4153478735026590e+02 2.5863230150697381e-01 8.2367569362381425e+02 1.3530815972117287e+00 1.6830695747005319e+02 1.1320936114644340e+00 1.5462113234360189e+02
1.0272881689015554e+00 3.6772968922581457e-04 2.5246043620507979e+04 3.6756111062934539e-04 2.5240501636740330e+04 1.1031890676774438e-02 8.4153478735026590e+02 1.0885789209087076e-02 8.3619809604375803e+02 5.5159453383872174e-02 1.6830695747005319e+02 5.1942961866528491e-02 1.6359634040143615e+02
2.4028614093587248e+00 1.2802984037160020e-05 2.5246043620507979e+04 1.2801784714057565e-05 2.5244878054529454e+04 3.8408952111480062e-04 8.4153478735026590e+02 3.8302125293603951e-04 8.4038215471362446e+02 1.9204476055740029e-03 1.6830695747005319e+02 1.8947282324014076e-03 1.6719983933314791e+02
5.6203732578357890e+00 4.3104913010421386e-07 2.5246043620507979e+04 4.3104156457196269e-07 2.5245822922184656e+04 1.2931473903126418e-05 8.4153478735026590e+02 1.2924681930497924e-05 8.4131470593902441e+02 6.4657369515632070e-05 1.6830695747005319e+02 6.4489165242511106e-05 1.6808918337269225e+02
1.3146241158297197e+01 1.4421097904828548e-08 2.5246043620507979e+04 1.4421051717520090e-08 2.5246003229541046e+04 4.3263293714485649e-07 8.4153478735026590e+02 4.3259139220612388e-07 8.4149442277940341e+02 2.1631646857242822e-06 1.6830695747005319e+02 2.1621283326360733e-06 1.6826669419948604e+02
3.0749498060677851e+01 4.8190952247419552e-10 2.5246043620507979e+04 4.8190925231896343e-10 2.5246036545734725e+04 1.4457285674225866e-08 8.4153478735026590e+02 1.4457042565438839e-08 8.4152771363005047e+02 7.2286428371129319e-08 1.6830695747005319e+02 7.2280353657357805e-08 1.6829988784844303e+02
7.1924105118584592e+01 1.6100538714949540e-11 2.5246043620507979e+04 1.6100537533174842e-11 2.5246042694049109e+04 4.8301616144848622e-10 8.4153478735026590e+02 4.8301509788730331e-10 8.4153386092950541e+02 2.4150808072424309e-09 1.6830695747005319e+02 2.4150542217275080e-09 1.6830603119849977e+02
1.6823288909956148e+02 5.3789615074240809e-13 2.5246043620507979e+04 5.3789615070083217e-13 2.5246043619532305e+04 1.6136884522272245e-11 8.4153478735026590e+02 1.6136884484853971e-11 8.4153478637459068e+02 8.0684422611361209e-11 1.6830695747005319e+02 8.0684421675907812e-11 1.6830695649438050e+02


==> anc/data_set_5.txt <==
# Monolayer graphene at T=300K
# Parameters: bending rigidity k=1eV
# elastic moduli lambda = 3.8eV Å^-2, mu = 9.3eV Å^-2
#  The UV cutoff in momentum integration is 1000 Å^-1
# q[Å^-1]              G0[Å^-4]               b0[Å^-2]               G[Å^-4]                btilde[Å^-2]
1.0000000000000002e-07 2.5851999786435514e+26 4.2076739367513295e+02 1.5877491847661161e+21 2.2268653985224378e+00
2.3390334689905211e-07 8.6367112304223701e+24 4.2076739367513295e+02 1.0655175136867040e+20 3.0193813083938070e+00
5.4710775690578293e-07 2.8853775914404342e+23 4.2076739367513295e+02 7.1505473458275400e+18 4.0939445605329583e+00
1.2797033545469557e-06 9.6395533242570344e+21 4.2076739367513295e+02 4.7986379084064179e+17 5.5509325755163976e+00
2.9932689766647772e-06 3.2204099930230030e+20 4.2076739367513295e+02 3.2203025360938784e+16 7.5264459458244470e+00
7.0013563181099192e-06 1.0758839309560883e+19 4.2076739367513295e+02 2.1611024991409632e+15 1.0205021886296043e+01
1.6376406756387341e-05 3.5943443083250227e+17 4.2076739367513295e+02 1.4502873142776244e+14 1.3836872174851003e+01
3.8304963504992551e-05 1.2008089938946846e+16 4.2076739367513295e+02 9.7326855341979336e+12 1.8761255382078744e+01
8.9596591666638007e-05 4.0116975896789525e+14 4.2076739367513295e+02 6.5314733653784973e+11 2.5438163993283712e+01
2.0956942661574346e-04 1.3402395912140707e+13 4.2076739367513295e+02 4.3831754696059044e+10 3.4491270795215875e+01
4.9018990293137673e-04 4.4775113819120361e+11 4.2076739367513295e+02 2.9414613328878193e+09 4.6766053398314817e+01
1.1465705891177045e-03 1.4958600168639284e+10 4.2076739367513295e+02 1.9738875642734572e+08 6.3407980734325790e+01
2.6818669825064891e-03 4.9974126232072854e+08 4.2076739367513295e+02 1.3243898177793156e+07 8.5964899256453464e+01
6.2729766314632927e-03 1.6695501347077791e+07 4.2076739367513295e+02 8.8802048100157664e+05 1.1650523999663841e+02
1.4672702291188082e-02 5.5776816174002888e+05 4.2076739367513295e+02 5.9375202019343553e+04 1.5766559172684316e+02
3.4319941739622814e-02 1.8634080869054349e+04 4.2076739367513295e+02 3.9239507742579890e+03 2.1214798413376460e+02
8.0275492382782504e-02 6.2253278988035504e+02 4.2076739367513295e+02 2.4815196633401550e+02 2.7973484975272930e+02
1.8776706342302188e-01 2.0797756390540201e+01 4.2076739367513295e+02 1.3787065880306809e+01 3.4888235712977911e+02
4.3919344572051394e-01 6.9481749059898901e-01 4.2076739367513295e+02 6.1187974919071120e-01 3.9610320629516445e+02
1.0272881689015554e+00 2.3212664682516423e-02 4.2076739367513295e+02 2.2549819524236143e-02 4.1482735789052492e+02
2.4028614093587248e+00 7.7549544873781997e-04 4.2076739367513295e+02 7.7110583384257096e-04 4.1958103065853015e+02
5.6203732578357890e+00 2.5907977357982389e-05 4.2076739367513295e+02 2.5880615699270860e-05 4.2054542853253719e+02
1.3146241158297197e+01 8.6554123802299165e-07 4.2076739367513295e+02 8.6537336824925073e-07 4.2072659985431153e+02
3.0749498060677851e+01 2.8916253259251527e-08 4.2076739367513295e+02 2.8915227501082438e-08 4.2075993101015564e+02
7.1924105118584592e+01 9.6604259372210706e-10 4.2076739367513295e+02 9.6603634226409605e-10 4.2076603225336947e+02
1.6823288909956179e+02 3.2273831762306663e-11 4.2076739367513295e+02 3.2273794058105963e-11 4.2076714789294749e+02
3.9350235818884551e+02 1.0782135522704532e-12 4.2076739367513295e+02 1.0782133390441841e-12 4.2076735206991589e+02
9.2041518593040894e+02 3.6021271749250867e-14 4.2076739367513295e+02 3.6021271112572741e-14 4.2076738995658945e+02
2.1528819252583571e+03 1.2034091165902323e-15 4.2076739367513295e+02 1.2034091165902323e-15 4.2076739367513295e+02


==> anc/data_set_6.txt <==
# Bilayer graphene at T=10, 300, 1500K
# Parameters: bending rigidity k=1eV
# elastic moduli lambda = 3.8eV Å^-2, mu = 9.3eV Å^-2
# Interlayer distance l = 3.2515Å Interlayer shear g2 = 0.11eV Å^-2
#  The UV cutoff in momentum integration is 1000.0 Å^-1
# q[Å^-1]              G0[Å^-4],T=10K         b0[Å^-2],T=10K         G[Å^-4],T=10K          b[Å^-2],T=10K          G0[Å^-4],T=300K        b0[Å^-2],T=300K        G[Å^-4],T=300K        b[Å^-2],T=300K         G0[Å^-4],T=1500K       b0[Å^-2],T=1500K       G[Å^-4],T=1500K        b[Å^-2],T=1500K                
1.0000000000000002e-07 7.1567051842771847e+22 2.5246043620507979e+04 6.8254181905032905e+19 1.2050329157209501e+03 2.1470115552831556e+24 8.4153478735026590e+02 5.2167979576723925e+20 2.0627647979221770e+01 1.0735057776415776e+25 1.6830695747005319e+02 1.4477257428608759e+21 2.6784599967286207e+00
2.3390334689905211e-07 2.3909328698519480e+21 2.5246043620507979e+04 4.5804449417916278e+18 1.6338897198992859e+03 7.1727986095558436e+22 8.4153478735026590e+02 3.5009240947629568e+19 2.7968791274731135e+01 3.5863993047779217e+23 1.6830695747005319e+02 9.7154961908691993e+19 3.6316932314474499e+00
5.4710775690578293e-07 7.9876980288458506e+19 2.5246043620507979e+04 3.0738661531926355e+17 2.2153683261654492e+03 2.3963094086537550e+21 8.4153478735026590e+02 2.3494235060418744e+18 3.7922559977447499e+01 1.1981547043268774e+22 1.6830695747005319e+02 6.5199408382054605e+18 4.9241711282201006e+00
1.2797033545469557e-06 2.6685533784077855e+18 2.5246043620507979e+04 2.0628013326765568e+16 3.0037683939833219e+03 8.0056601352233566e+19 8.4153478735026590e+02 1.5766658114272336e+17 5.1418741425814645e+01 4.0028300676116775e+20 1.6830695747005319e+02 4.3754450901016640e+17 6.6766263141610880e+00
2.9932689766647772e-06 8.9151807602160288e+16 2.5246043620507979e+04 1.3842310780714535e+15 4.0726322730773945e+03 2.6745542280648090e+18 8.4153478735026590e+02 1.0580758003753632e+16 6.9717941912531671e+01 1.3372771140324043e+19 1.6830695747005319e+02 2.9363001038507536e+16 9.0527554190162043e+00
7.0013563181099192e-06 2.9784096276581595e+15 2.5246043620507979e+04 9.2868138398816016e+13 5.5211983976267957e+03 8.9352288829744800e+16 8.4153478735026590e+02 7.1004941656399400e+14 9.4528919720343978e+01 4.4676144414872390e+17 1.6830695747005319e+02 1.9705023639049672e+15 1.2274492942460528e+01
1.6376406756387341e-05 9.9503597634560141e+13 2.5246043620507979e+04 6.2247438021094160e+12 7.4813063096972419e+03 2.9851079290368045e+15 8.4153478735026590e+02 4.7647144952794352e+13 1.2816571553710008e+02 1.4925539645184020e+16 1.6830695747005319e+02 1.3223489020955409e+14 1.6642639345570306e+01
3.8304963504992551e-05 3.3242493311245801e+12 2.5246043620507979e+04 4.1558504268436584e+11 1.0116813045637336e+04 9.9727479933737406e+13 8.4153478735026590e+02 3.1965570698497866e+12 1.7374937635706604e+02 4.9863739966868694e+14 1.6830695747005319e+02 8.8732466685828477e+12 2.2564354099734029e+01
8.9596591666638007e-05 1.1105825912231238e+11 2.5246043620507979e+04 2.7302439886611866e+10 1.3574338917884210e+04 3.3317477736693716e+12 8.4153478735026590e+02 2.1423146210023318e+11 2.3541768687083382e+02 1.6658738868346855e+13 1.6830695747005319e+02 5.9521898617129919e+11 3.0587694099435840e+01
2.0956942661574346e-04 3.7104075672506509e+09 2.5246043620507979e+04 1.6917250365733953e+09 1.7737887310958977e+04 1.1131222701751953e+11 8.4153478735026590e+02 1.4295419621151247e+10 3.1826749450402087e+02 5.5656113508759766e+11 1.6830695747005319e+02 3.9871064617258492e+10 4.1433166340799566e+01
4.9018990293137673e-04 1.2398414007290843e+08 2.5246043620507979e+04 8.9681805362760678e+07 2.1690806277128733e+04 3.7195242021872530e+09 8.4153478735026590e+02 9.3728160365525162e+08 4.2662999559831439e+02 1.8597621010936260e+10 1.6830695747005319e+02 2.6549953331351180e+09 5.5956121229652489e+01
1.1465705891177045e-03 4.1468075004992504e+06 2.5246043620507979e+04 3.7792624908348857e+06 2.4080404254204332e+04 1.2440422501497751e+08 8.4153478735026590e+02 5.7719707418860413e+07 5.5588558791767196e+02 6.2202112507488751e+08 1.6830695747005319e+02 1.7270704123227227e+08 7.4726336602495849e+01
2.6818669825064891e-03 1.3939840821351300e+05 2.5246043620507979e+04 1.3652320532356543e+05 2.4921052573426281e+04 4.1819522464053901e+06 8.4153478735026590e+02 3.0325114003820466e+06 6.7609932925359681e+02 2.0909761232026946e+07 1.6830695747005319e+02 1.0397590069656737e+07 9.6327851907496381e+01
6.2729766314632927e-03 4.8142661273557878e+03 2.5246043620507979e+04 4.7919390235498477e+03 2.5122188898834778e+04 1.4442798382067363e+05 8.4153478735026590e+02 1.3012620334441807e+05 7.4733447008079929e+02 7.2213991910336807e+05 1.6830695747005319e+02 5.3268853093677375e+05 1.1505057901073333e+02
1.4672702291188082e-02 1.8946347222404074e+02 2.5246043620507979e+04 1.8918334777259489e+02 2.5164958065407016e+04 5.6839041667212232e+03 8.4153478735026590e+02 5.4700083646454495e+03 7.7367536457990184e+02 2.8419520833606111e+04 1.6830695747005319e+02 2.4843006071847907e+04 1.2569280219072698e+02
3.4319941739622814e-02 1.1457771739039881e+01 2.5246043620507979e+04 1.1445386154544130e+01 2.5177309291372840e+04 3.4373315217119642e+02 8.4153478735026590e+02 3.3393899683551268e+02 7.8325402202693431e+02 1.7186657608559819e+03 1.6830695747005319e+02 1.5453125498050260e+03 1.3086673474408673e+02
8.0275492382782504e-02 1.2264946658985469e+00 2.5246043620507979e+04 1.2243560313971324e+00 2.5187458923820002e+04 3.6794839976956411e+01 8.4153478735026590e+02 3.5127488091849443e+01 7.9148150862137095e+02 1.8397419988478200e+02 1.6830695747005319e+02 1.5564590364277691e+02 1.3560823199818185e+02
1.8776706342302188e-01 1.3755414493062459e-01 2.5246043620507979e+04 1.3719312749909926e-01 2.5204421581357066e+04 4.1266243479187388e+00 8.4153478735026590e+02 3.8488969589018560e+00 8.0521953306162550e+02 2.0633121739593687e+01 1.6830695747005319e+02 1.6090783527250505e+01 1.4342875421521219e+02
4.3919344572051394e-01 9.0205439814115256e-03 2.5246043620507979e+04 9.0057945771758463e-03 2.5226512404770830e+04 2.7061631944234582e-01 8.4153478735026590e+02 2.5863215255669564e-01 8.2367537980317775e+02 1.3530815972117287e+00 1.6830695747005319e+02 1.1320912741273941e+00 1.5462090081047054e+02
1.0272881689015554e+00 3.6772968922581457e-04 2.5246043620507979e+04 3.6756110093147165e-04 2.5240501286385752e+04 1.1031890676774438e-02 8.4153478735026590e+02 1.0885780862575752e-02 8.3619775761343772e+02 5.5159453383872174e-02 1.6830695747005319e+02 5.1942783731097307e-02 1.6359603990043351e+02
2.4028614093587248e+00 1.2802984037160020e-05 2.5246043620507979e+04 1.2801784360078669e-05 2.5244877702184152e+04 3.8408952111480062e-04 8.4153478735026590e+02 3.8302093733037638e-04 8.4038180511134033e+02 1.9204476055740029e-03 1.6830695747005319e+02 1.8947206275234637e-03 1.6719950014837744e+02
5.6203732578357890e+00 4.3104913010421386e-07 2.5246043620507979e+04 4.3104155242712382e-07 2.5245822565908504e+04 1.2931473903126418e-05 8.4153478735026590e+02 1.2924671019580236e-05 8.4131435020299705e+02 6.4657369515632070e-05 1.6830695747005319e+02 6.4488894443018711e-05 1.6808882982178082e+02
1.3146241158297197e+01 1.4421097904828548e-08 2.5246043620507979e+04 1.4421051300317039e-08 2.5246002863289559e+04 4.3263293714485649e-07 8.4153478735026590e+02 4.3259101684666620e-07 8.4149405664564233e+02 2.1631646857242822e-06 1.6830695747005319e+02 2.1621189613557103e-06 1.6826632973164661e+02
3.0749498060677851e+01 4.8190952247419552e-10 2.5246043620507979e+04 4.8190923757090934e-10 2.5246036159341496e+04 1.4457285674225866e-08 8.4153478735026590e+02 1.4457029292980436e-08 8.4152732725807550e+02 7.2286428371129319e-08 1.6830695747005319e+02 7.2280021927579659e-08 1.6829950156651677e+02
7.1924105118584592e+01 1.6100538714949540e-11 2.5246043620507979e+04 1.6100536978469979e-11 2.5246042259142701e+04 4.8301616144848622e-10 8.4153478735026590e+02 4.8301459865798392e-10 8.4153342602645364e+02 2.4150808072424309e-09 1.6830695747005319e+02 2.4150417415167401e-09 1.6830559631045898e+02
1.6823288909956179e+02 5.3789615074240415e-13 2.5246043620507979e+04 5.3789614026904915e-13 2.5246043374727826e+04 1.6136884522272126e-11 8.4153478735026590e+02 1.6136875096303218e-11 8.4153454157165311e+02 8.0684422611360615e-11 1.6830695747005319e+02 8.0684186967197280e-11 1.6830671169759387e+02
3.9350235818884551e+02 1.7970219488224992e-14 2.5246043620507979e+04 1.7970219428995510e-14 2.5246043578902838e+04 5.3910658464674979e-13 8.4153478735026590e+02 5.3910653134027661e-13 8.4153474574517929e+02 2.6955329232337485e-12 1.6830695747005319e+02 2.6955315905779948e-12 1.6830691586519652e+02
9.2041518593040894e+02 6.0035449017767530e-16 2.5246043620507979e+04 6.0035449000082028e-16 2.5246043616789440e+04 1.8010634705330260e-14 8.4153478735026590e+02 1.8010634546160824e-14 8.4153478363172712e+02 9.0053173526651286e-14 1.6830695747005319e+02 9.0053169547421931e-14 1.6830695375152203e+02
2.1528819252583571e+03 2.0056818371833171e-17 2.5246043620507979e+04 2.0056818371833171e-17 2.5246043620507979e+04 6.0170455115499518e-16 8.4153478735026590e+02 6.0170455115499518e-16 8.4153478735026590e+02 3.0085227557749755e-15 1.6830695747005319e+02 3.0085227557749755e-15 1.6830695747005319e+02

